One-loop Matching of the Type-II Seesaw Model onto the Standard Model Effective Field Theory

In this paper, we continue to construct the low-energy effective field theories (EFTs) of the canonical seesaw models, which are natural extensions of the Standard Model (SM) to accommodate tiny but nonzero neutrino masses. Different from three right-handed neutrino singlets in the type-I seesaw model, the Higgs triplet in the type-II seesaw model participates directly in the electroweak gauge interactions, rendering the EFT construction more challenging. By integrating out the heavy Higgs triplet in the functional-integral formalism, we carry out a complete one-loop matching of the type-II seesaw model onto the so-called Standard Model Effective Field Theory (SMEFT). It turns out that 41 dimension-six operators (barring flavor structures and Hermitian conjugates) in the Warsaw basis of the SMEFT can be obtained, covering all those 31 dimension-six operators in the case of type-I seesaw model. The Wilson coefficients for 41 dimension-six operators are computed up to $\mathcal{O}\left( M^{-2}_\Delta \right)$ with $M^{}_\Delta$ being the mass scale of the Higgs triplet. Moreover, the branching ratios of rare radiative decays of charged leptons $l^-_\alpha \to l^-_\beta + \gamma$ are calculated in the EFT and compared with that in the full theory in order to demonstrate the practical application and the correctness of our EFT construction.

==> anc/SEFT_II_WCs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    126911,       3286]
NotebookOptionsPosition[    122502,       3200]
NotebookOutlinePosition[    123013,       3219]
CellTagsIndexPosition[    122970,       3216]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Warsaw basis", "Section",
 CellChangeTimes->{{3.8509079709383583`*^9, 3.8509079932015343`*^9}, {
  3.850921101883523*^9, 
  3.850921105371396*^9}},ExpressionUUID->"dc7d033e-003b-4713-abf3-\
051609d918fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "notebook", " ", "file", " ", "is", " ", "arranged", " ", 
    "based", " ", "on", " ", "results", " ", "obtained", " ", "by", " ", 
    "the", " ", "package", " ", "Matchmakereft", " ", 
    RowBox[{"(", 
     RowBox[{"arXiv", ":", "2112.20787"}], ")"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "All", " ", "conventions", " ", "are", " ", "the", " ", "same", " ", "as", 
    " ", "those", " ", "in", " ", "our", " ", "paper"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "onelooporder", " ", "refers", " ", "to", " ", "the", " ", "one"}], "-", 
    RowBox[{
    "loop", " ", "contribution", " ", "to", " ", "Wilson", " ", 
     "coefficients"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"bYl", ",", "bYu", ",", 
    RowBox[{
    "bYd", " ", "means", " ", "the", " ", "conjugate", " ", "of", " ", "Yl"}],
     ",", 
    RowBox[{"Yu", " ", "and", " ", "Yd"}], ",", "respectively"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Arguments", " ", "in", " ", "Yukawa", " ", "couplings", " ", "and", " ", 
    "some", " ", "Wilson", " ", "coefficients", " ", "are", " ", "flavor", 
    " ", "indices"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "All", " ", "results", " ", "are", " ", "listed", " ", "in", " ", "the", 
    " ", "same", " ", "order", " ", "of", " ", "those", " ", "in", " ", "our",
     " ", "paper"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "orange", " ", "term", " ", "in", " ", "the", " ", "Wilson", 
     " ", "coefficient", " ", "of", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["H", "\[Dagger]"], "H"}], ")"}], "3"]}], ",", " ", 
    RowBox[{"namely", " ", 
     SubscriptBox["WC", "H"], " ", "is", " ", "induced", " ", "by", " ", 
     "the", " ", "field", " ", "redefinition"}], ",", " ", 
    RowBox[{"as", " ", "describe", " ", "in", " ", "our", " ", "paper"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.8564442961582546`*^9, 3.85644445435476*^9}, {
  3.856444485676077*^9, 3.8564445275746603`*^9}, {3.8564447341575227`*^9, 
  3.856444847634371*^9}, {3.856938827009983*^9, 3.856938828519576*^9}, {
  3.856938919352156*^9, 3.85693901338229*^9}, {3.8569392688456593`*^9, 
  3.8569392814502535`*^9}, {3.856939531788643*^9, 3.856939548336237*^9}, {
  3.856939590742922*^9, 3.8569396752306128`*^9}, {3.856939735788307*^9, 
  3.8569397592212505`*^9}, {3.8569397978963833`*^9, 
  3.856939874704958*^9}},ExpressionUUID->"15b5ffee-8341-4a12-bdd2-\
26ee0d859eeb"],

Cell[CellGroupData[{

Cell["SM couplings", "Subsection",
 CellChangeTimes->{{3.856938778738482*^9, 
  3.8569387841870065`*^9}},ExpressionUUID->"cab53053-a054-4489-83ea-\
caad6d6f4566"],

Cell[CellGroupData[{

Cell["gauge-couplings", "Subsubsection",
 CellChangeTimes->{{3.8509211274828043`*^9, 3.850921135848968*^9}, {
   3.856938695502185*^9, 3.856938695970812*^9}, 
   3.8569387589827785`*^9},ExpressionUUID->"5f8e5f0c-e216-40a5-8109-\
a7a13f44a7ad"],

Cell[BoxData[
 RowBox[{"gaugecouplings", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["g", "1", "eft"], "\[Rule]", 
     RowBox[{
      SubscriptBox["g", "1"], "+", 
      FractionBox[
       RowBox[{"onelooporder", " ", 
        SubsuperscriptBox["g", "1", "3"], " ", 
        SubscriptBox["L", "\[CapitalDelta]"]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
    RowBox[{
     SubsuperscriptBox["g", "2", "eft"], "\[Rule]", 
     RowBox[{
      SubscriptBox["g", "2"], "+", 
      FractionBox[
       RowBox[{"onelooporder", " ", 
        SubsuperscriptBox["g", "2", "3"], " ", 
        SubscriptBox["L", "\[CapitalDelta]"]}], 
       RowBox[{"48", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8564373415291853`*^9, 3.8564373415445457`*^9}, {
  3.8564378042609043`*^9, 3.856437810723838*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"fe06ffc5-b05a-4e9f-99df-e87564be57b7"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["m", "2"], 
  TraditionalForm]],ExpressionUUID->"0c4d7121-45ef-4541-a111-2fee9a062684"]], \
"Subsubsection",
 CellChangeTimes->{{3.8509097123956275`*^9, 
  3.850909716892017*^9}},ExpressionUUID->"4d2db7c4-3f3c-42fe-b4b1-\
166343093474"],

Cell[BoxData[
 RowBox[{"dim2msquare", "=", 
  RowBox[{"{", 
   RowBox[{
    SubsuperscriptBox["m", "eft", "2"], "\[Rule]", 
    RowBox[{
     SuperscriptBox["m", "2"], "-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"11", "+", 
            RowBox[{"6", " ", 
             SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[CapitalDelta]", "2"], " ", 
          SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[CapitalDelta]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Lambda]", "3"], "+", 
            RowBox[{"4", " ", 
             SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
           ")"}]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["M", "\[CapitalDelta]", "2"]}]]}]}], "}"}]}]], \
"Input",
 CellChangeTimes->{{3.8564434384894514`*^9, 
  3.8564434384994273`*^9}},ExpressionUUID->"5632b960-d8a4-4cf4-8918-\
772376796cc8"]
}, Closed]],

Cell[CellGroupData[{

Cell["\[Lambda]", "Subsubsection",
 CellChangeTimes->{{3.8509098264843235`*^9, 
  3.8509098268752003`*^9}},ExpressionUUID->"68133b55-4bbd-402c-868c-\
54691130f4f2"],

Cell[BoxData[
 RowBox[{"dim4lambda", "=", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["\[Lambda]", "eft"], "\[Rule]", 
    RowBox[{"\[Lambda]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          SuperscriptBox["m", "2"]}], 
         SubsuperscriptBox["M", "\[CapitalDelta]", "2"]]}], ")"}], " ", 
      SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SubsuperscriptBox["M", "\[CapitalDelta]", "2"]}]], 
      RowBox[{"onelooporder", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SubsuperscriptBox["g", "2", "4"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubsuperscriptBox["g", "2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"61", "+", 
            RowBox[{"86", " ", 
             SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "-", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["m", "2"], " ", 
             SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"59", " ", 
                SuperscriptBox["m", "2"]}], "+", 
               RowBox[{"18", " ", 
                SubsuperscriptBox["M", "\[CapitalDelta]", "2"]}]}], ")"}], 
             " ", 
             SubscriptBox["\[Lambda]", "4"], " ", 
             SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
            RowBox[{
             SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "15"}], " ", 
                SuperscriptBox["m", "2"], " ", 
                SubsuperscriptBox["g", "1", "2"]}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["m", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"354", " ", "\[Lambda]"}], "+", 
                  RowBox[{"96", " ", 
                   SubscriptBox["\[Lambda]", "1"]}], "+", 
                  RowBox[{"12", " ", 
                   SubscriptBox["\[Lambda]", "2"]}], "-", 
                  RowBox[{"87", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"1040", " ", 
                   SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}],
                  ")"}]}], "+", 
               RowBox[{"12", " ", 
                SubsuperscriptBox["M", "\[CapitalDelta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"26", " ", "\[Lambda]"}], "+", 
                  RowBox[{"8", " ", 
                   SubscriptBox["\[Lambda]", "1"]}], "+", 
                  SubscriptBox["\[Lambda]", "2"], "-", 
                  RowBox[{"16", " ", 
                   SubscriptBox["\[Lambda]", "3"]}], "-", 
                  RowBox[{"76", " ", 
                   SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}],
                  ")"}]}]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SubscriptBox["L", "\[CapitalDelta]"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["m", "2"], " ", 
                SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SubsuperscriptBox["g", "1", "2"]}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"34", " ", "\[Lambda]"}], "+", 
                    RowBox[{"16", " ", 
                    SubscriptBox["\[Lambda]", "1"]}], "+", 
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Lambda]", "2"]}], "-", 
                    RowBox[{"9", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"14", " ", 
                    SubscriptBox["\[Lambda]", "4"]}], "-", 
                    RowBox[{"80", " ", 
                    
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", 
                    "2"]}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SubsuperscriptBox["M", "\[CapitalDelta]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
                  RowBox[{"2", " ", 
                   SubsuperscriptBox["\[Lambda]", "4", "2"]}], "-", 
                  RowBox[{"40", " ", 
                   SubscriptBox["\[Lambda]", "3"], " ", 
                   SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], 
                  "+", 
                  RowBox[{"32", " ", 
                   SubscriptBox["\[Lambda]", "4"], " ", 
                   SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], 
                  "+", 
                  RowBox[{"4", " ", 
                   SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"20", " ", "\[Lambda]"}], "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "1"]}], "+", 
                    SubscriptBox["\[Lambda]", "2"], "-", 
                    RowBox[{"44", " ", 
                    
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", 
                    "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.856443485737397*^9, 
  3.8564434857413845`*^9}},ExpressionUUID->"c60ba959-0b5b-405d-8711-\
40cd502acbdc"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["Y", 
   RowBox[{"l", ",", "u", ",", "d"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"19dc33e7-a82a-445c-b358-cffdba603bbe"]], \
"Subsubsection",
 CellChangeTimes->{{3.8509098264843235`*^9, 3.8509098268752003`*^9}, {
  3.850921909238917*^9, 3.850921912663327*^9}, {3.8509223367828255`*^9, 
  3.8509223404691634`*^9}},ExpressionUUID->"30d86504-cd30-41f5-800f-\
c44550c1fc44"],

Cell[BoxData[{
 RowBox[{"dim4Yukawachargedlepton", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["Y", "l", "eft"], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SubscriptBox["Y", "l"], "[", 
      RowBox[{"mif1", ",", "mif2"}], "]"}], "-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"17", " ", 
             SuperscriptBox["m", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["m", "2"], " ", 
             SubscriptBox["L", "\[CapitalDelta]"]}], "+", 
            RowBox[{"3", " ", 
             SubsuperscriptBox["M", "\[CapitalDelta]", "2"]}]}], ")"}], " ", 
          SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
          RowBox[{
           SubscriptBox["Y", "l"], "[", 
           RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
          SubsuperscriptBox["M", "\[CapitalDelta]", "2"], " ", 
          RowBox[{
           SubscriptBox["bY", "\[CapitalDelta]"], "[", 
           RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["Y", "l"], "[", 
           RowBox[{"MIF1", ",", "mif2"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["Y", "\[CapitalDelta]"], "[", 
           RowBox[{"fl1", ",", "mif1"}], "]"}]}]}], ")"}]}], 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["M", "\[CapitalDelta]", "2"]}]]}]}], "}"}]}], "\n", 
 RowBox[{"dim4Yukawaupquark", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["Y", "u", "eft"], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SubscriptBox["Y", "u"], "[", 
      RowBox[{"mif1", ",", "mif2"}], "]"}], "-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"17", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["L", "\[CapitalDelta]"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[CapitalDelta]", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
       RowBox[{
        SubscriptBox["Y", "u"], "[", 
        RowBox[{"mif1", ",", "mif2"}], "]"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["M", "\[CapitalDelta]", "2"]}]]}]}], "}"}]}], "\n", 
 RowBox[{"dim4Yukawadownquark", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["Y", "d", "eft"], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      SubscriptBox["Y", "d"], "[", 
      RowBox[{"mif1", ",", "mif2"}], "]"}], "-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"17", " ", 
          SuperscriptBox["m", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["m", "2"], " ", 
          SubscriptBox["L", "\[CapitalDelta]"]}], "+", 
         RowBox[{"3", " ", 
          SubsuperscriptBox["M", "\[CapitalDelta]", "2"]}]}], ")"}], " ", 
       SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
       RowBox[{
        SubscriptBox["Y", "d"], "[", 
        RowBox[{"mif1", ",", "mif2"}], "]"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SubsuperscriptBox["M", "\[CapitalDelta]", "2"]}]]}]}], "}"}]}]}], \
"Input",
 CellChangeTimes->{{3.856443510470715*^9, 3.856443510478692*^9}, 
   3.8564435560528736`*^9},ExpressionUUID->"94761648-b891-489e-8d0b-\
eab4381b65b5"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Wilson coefficient of the dimension-five operator", "Subsection",
 CellChangeTimes->{{3.850920543675414*^9, 3.850920546035551*^9}, {
  3.856939377495307*^9, 
  3.856939454136902*^9}},ExpressionUUID->"b0fa7098-871b-4a99-bd56-\
053a80558011"],

Cell[BoxData[
 RowBox[{"dim5Weinberg", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SuperscriptBox["C", "\"\<(5)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SubscriptBox["\[Lambda]", "\[CapitalDelta]"]}], " ", 
      RowBox[{
       SubscriptBox["Y", "\[CapitalDelta]"], "[", 
       RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"onelooporder", " ", 
       SubscriptBox["\[Lambda]", "\[CapitalDelta]"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["bY", "l"], "[", 
           RowBox[{"fl1", ",", "fl2"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["Y", "l"], "[", 
              RowBox[{"mif2", ",", "fl2"}], "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "\[CapitalDelta]"], "[", 
              RowBox[{"fl1", ",", "mif1"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SubscriptBox["Y", "l"], "[", 
              RowBox[{"mif1", ",", "fl2"}], "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "\[CapitalDelta]"], "[", 
              RowBox[{"fl1", ",", "mif2"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"8", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
             SubscriptBox["\[Lambda]", "1"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
             SubscriptBox["\[Lambda]", "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
             SubscriptBox["\[Lambda]", "3"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["\[Lambda]", "4"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["L", "\[CapitalDelta]"], " ", 
             SubscriptBox["\[Lambda]", "4"]}], "-", 
            RowBox[{"6", " ", 
             SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
           ")"}], " ", 
          RowBox[{
           SubscriptBox["Y", "\[CapitalDelta]"], "[", 
           RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
          RowBox[{
           SubscriptBox["bY", "\[CapitalDelta]"], "[", 
           RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["Y", "\[CapitalDelta]"], "[", 
              RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "\[CapitalDelta]"], "[", 
              RowBox[{"mif1", ",", "MIF1"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SubscriptBox["Y", "\[CapitalDelta]"], "[", 
              RowBox[{"fl1", ",", "mif1"}], "]"}], " ", 
             RowBox[{
              SubscriptBox["Y", "\[CapitalDelta]"], "[", 
              RowBox[{"MIF1", ",", "mif2"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8564435662074575`*^9, 
  3.856443566210445*^9}},ExpressionUUID->"4bdb1294-3afd-4301-911a-\
28d978fb1645"]
}, Closed]],

Cell[CellGroupData[{

Cell["Wilson coefficient of dimension-six operators", "Subsection",
 CellChangeTimes->{{3.8509231395472517`*^9, 3.850923140370432*^9}, {
  3.8569394090668*^9, 3.8569394172998357`*^9}, {3.8569394577210307`*^9, 
  3.8569394696095486`*^9}},ExpressionUUID->"f41626b6-6954-4786-8b5e-\
10217c84b8fb"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["X", "3"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"c2b1a42d-c2e2-4b74-91d6-ed491dadc809"]], \
"Subsubsection",
 CellChangeTimes->{{3.8564393194869204`*^9, 
  3.856439321502885*^9}},ExpressionUUID->"413db608-2985-4f7c-b8e1-\
01e031fdd8e5"],

Cell[BoxData[
 RowBox[{"dim6WCW", "=", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["WC", "W"], "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      SubsuperscriptBox["g", "2", "3"]}], 
     RowBox[{"1440", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8564435955901146`*^9, 
  3.856443595591112*^9}},ExpressionUUID->"91848763-a541-4c78-843c-\
a92a4239a6f0"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["X", "2"], 
   SuperscriptBox["H", "2"]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"9a711f8b-fbc6-46d2-baae-812530b30b9f"]], \
"Subsubsection",
 CellChangeTimes->{{3.8564393507204905`*^9, 
  3.8564393589419107`*^9}},ExpressionUUID->"bc7dd92c-8330-4d34-988b-\
c1298f1b6355"],

Cell[BoxData[{
 RowBox[{"dim6WCHB", "=", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["WC", "HB"], "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      SubsuperscriptBox["g", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Lambda]", "3"], "-", 
        RowBox[{"4", " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], ")"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WCHWB", "=", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["WC", "HWB"], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       SubscriptBox["g", "1"], " ", 
       SubscriptBox["g", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Lambda]", "4"], "+", 
         RowBox[{"5", " ", 
          SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], ")"}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCHW", "=", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["WC", "HW"], "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      SubsuperscriptBox["g", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Lambda]", "3"], "-", 
        RowBox[{"2", " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], ")"}]}], 
     RowBox[{"96", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8564436207807393`*^9, 3.8564436207817636`*^9}, 
   3.8564436722746153`*^9},ExpressionUUID->"c3347075-a980-472a-8438-\
37a6c3ef7a22"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["H", "4"], 
   SuperscriptBox["D", "2"]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"fc7ac536-7309-42bf-abd5-aafc344f2f77"]], \
"Subsubsection",
 CellChangeTimes->{{3.8564395570810523`*^9, 
  3.856439565290119*^9}},ExpressionUUID->"6d9dbd0d-60c8-4f3e-818a-\
3d16d567149d"],

Cell[BoxData[{
 RowBox[{"dim6WCHsquare", "=", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["WC", "\"\<H\[Square]\>\""], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", 
      SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"3840", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SubsuperscriptBox["g", "1", "4"]}], "+", 
        RowBox[{"6", " ", 
         SubsuperscriptBox["g", "2", "4"]}], "+", 
        RowBox[{"60", " ", 
         SubsuperscriptBox["\[Lambda]", "3", "2"]}], "+", 
        RowBox[{"80", " ", 
         SubsuperscriptBox["g", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
        RowBox[{"120", " ", 
         SubsuperscriptBox["g", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"14", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
        RowBox[{"240", " ", 
         RowBox[{"(", 
          RowBox[{"7", "+", 
           RowBox[{"8", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         SubscriptBox["\[Lambda]", "3"], " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "-", 
        RowBox[{"40", " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["\[Lambda]", "4", "2"], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"25", "+", 
              RowBox[{"24", " ", 
               SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
            SubscriptBox["\[Lambda]", "4"], " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", "\[Lambda]"}], "+", 
              RowBox[{"24", " ", 
               SubscriptBox["\[Lambda]", "1"]}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{"67", " ", 
               SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[Lambda]"}], "+", 
                 RowBox[{"8", " ", 
                  SubscriptBox["\[Lambda]", "1"]}], "+", 
                 SubscriptBox["\[Lambda]", "2"], "-", 
                 RowBox[{"8", " ", 
                  SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCHD", "=", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["WC", "HD"], "\[Rule]", 
    RowBox[{
     RowBox[{"4", " ", 
      SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"960", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SubsuperscriptBox["g", "1", "4"]}], "+", 
        RowBox[{"10", " ", 
         SubsuperscriptBox["g", "1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"23", "-", 
           RowBox[{"6", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SubsuperscriptBox["\[Lambda]", "4", "2"]}], "+", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"11", "+", 
              RowBox[{"12", " ", 
               SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
            SubscriptBox["\[Lambda]", "4"], " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
           RowBox[{
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["g", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"6", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "\[Lambda]"}], "+", 
                 RowBox[{"48", " ", 
                  SubscriptBox["\[Lambda]", "1"]}], "+", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"12", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "-", 
                 RowBox[{"68", " ", 
                  SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], 
                 "+", 
                 RowBox[{"6", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"], " ", 
                  RowBox[{"(", 
                   RowBox[{"\[Lambda]", "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "1"]}], "+", 
                    SubscriptBox["\[Lambda]", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "-", 
                    RowBox[{"2", " ", 
                    
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", 
                    "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8564436954780226`*^9, 
  3.8564437237769823`*^9}},ExpressionUUID->"e42e23df-8650-492a-9a13-\
24350ee89bc5"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox["H", "6"], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"5757dd65-0323-40e6-89b2-17efbf506743"]], \
"Subsubsection",
 CellChangeTimes->{{3.8564402314627905`*^9, 
  3.8564402333919525`*^9}},ExpressionUUID->"04f60d02-a5c5-4f53-959a-\
4ed69777a7c9"],

Cell[BoxData[
 RowBox[{"dim6WCH", "=", 
  RowBox[{"{", 
   RowBox[{
    SubscriptBox["WC", "H"], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", 
      SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", "\[Lambda]"}], "-", 
        SubscriptBox["\[Lambda]", "3"], "+", 
        SubscriptBox["\[Lambda]", "4"], "-", 
        RowBox[{"8", " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], ")"}]}], 
     "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"480", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubsuperscriptBox["g", "2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
          ")"}]}], "-", 
        RowBox[{"10", " ", 
         SubsuperscriptBox["g", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"61", "+", 
           RowBox[{"86", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"\[Lambda]", "-", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
          ")"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SubsuperscriptBox["\[Lambda]", "3", "3"]}], "+", 
           RowBox[{"156", " ", 
            SubsuperscriptBox["\[Lambda]", "3", "2"], " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"8", " ", 
            SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"\[Lambda]", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"25", "+", 
                 RowBox[{"12", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
             ")"}]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox["\[Lambda]", "4"], " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"332", " ", "\[Lambda]"}], "+", 
              RowBox[{"48", " ", 
               SubscriptBox["\[Lambda]", "1"]}], "+", 
              RowBox[{"6", " ", 
               SubscriptBox["\[Lambda]", "2"]}], "-", 
              RowBox[{"1210", " ", 
               SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"3", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"80", " ", "\[Lambda]"}], "+", 
                 RowBox[{"14", " ", 
                  SubscriptBox["\[Lambda]", "1"]}], "+", 
                 RowBox[{"3", " ", 
                  SubscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"228", " ", 
                  SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SubscriptBox["\[Lambda]", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Lambda]", "4", "2"], "+", 
              RowBox[{"32", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
               SubscriptBox["\[Lambda]", "4"], " ", 
               SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"45", " ", "\[Lambda]"}], "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "1"]}], "+", 
                    SubscriptBox["\[Lambda]", "2"], "-", 
                    RowBox[{"171", " ", 
                    
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", 
                    "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SubscriptBox["L", "\[CapitalDelta]"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"60", " ", "\[Lambda]"}], "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "1"]}], "+", 
                    SubscriptBox["\[Lambda]", "2"], "-", 
                    RowBox[{"164", " ", 
                    
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", 
                    "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SubsuperscriptBox["g", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"6", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"\[Lambda]", "-", 
                 RowBox[{"2", " ", 
                  SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
                ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"135", " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"6", " ", "\[Lambda]", " ", 
                  SubscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"856", " ", "\[Lambda]", " ", 
                  SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], 
                 "-", 
                 RowBox[{"18", " ", 
                  SubscriptBox["\[Lambda]", "2"], " ", 
                  SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], 
                 "+", 
                 RowBox[{"1136", " ", 
                  SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "4"]}], 
                 "+", 
                 RowBox[{"6", " ", 
                  SubscriptBox["\[Lambda]", "1"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", "\[Lambda]"}], "-", 
                    RowBox[{"29", " ", 
                    
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", 
                    "2"]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"15", " ", 
                    SuperscriptBox["\[Lambda]", "2"]}], "-", 
                    RowBox[{"80", " ", "\[Lambda]", " ", 
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], 
                    "+", 
                    RowBox[{"80", " ", 
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "4"]}], 
                    "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]", "-", 
                    RowBox[{"3", " ", 
                    
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", 
                    "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SubscriptBox["\[Lambda]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"\[Lambda]", "-", 
                    RowBox[{"3", " ", 
                    
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", 
                    "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}], 
      StyleBox[
       RowBox[{"+", 
        FractionBox["3", 
         RowBox[{"4", 
          SuperscriptBox["\[Pi]", "2"]}]]}],
       Background->RGBColor[1, 0.5, 0]], 
      StyleBox[
       SubsuperscriptBox["onelooporder\[Lambda]", "\[CapitalDelta]", "4"],
       Background->RGBColor[1, 0.5, 0]], 
      StyleBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", 
          SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], "+", 
         SubscriptBox["\[Lambda]", "3"]}], ")"}],
       Background->RGBColor[1, 0.5, 0]], 
      StyleBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SubscriptBox["L", "\[CapitalDelta]"]}], ")"}],
       Background->RGBColor[1, 0.5, 0]]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.856443737180934*^9, 3.856443737190901*^9}, {
  3.856444574908312*^9, 
  3.8564446604645677`*^9}},ExpressionUUID->"50d59443-dc3e-417f-9fc1-\
9a31a2b52076"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Psi]", "2"], "XH"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"b3fcd059-0c03-4654-924a-23ebc13bf5b6"]], \
"Subsubsection",
 CellChangeTimes->{{3.8564403316262307`*^9, 
  3.8564403405386524`*^9}},ExpressionUUID->"a963d496-1162-4dc7-8d12-\
8bce3a104934"],

Cell[BoxData[{
 RowBox[{"dim6WCeB", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "eB"], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      SubscriptBox["g", "1"], " ", 
      RowBox[{
       SubscriptBox["bY", "\[CapitalDelta]"], "[", 
       RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["Y", "l"], "[", 
       RowBox[{"mif3", ",", "mif2"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["Y", "\[CapitalDelta]"], "[", 
       RowBox[{"fl1", ",", "mif1"}], "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WCeW", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "eW"], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       SubscriptBox["g", "2"], " ", 
       RowBox[{
        SubscriptBox["bY", "\[CapitalDelta]"], "[", 
        RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["Y", "l"], "[", 
        RowBox[{"mif3", ",", "mif2"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["Y", "\[CapitalDelta]"], "[", 
        RowBox[{"fl1", ",", "mif1"}], "]"}]}], 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8564437517769785`*^9, 3.856443758731462*^9}, 
   3.8564437904347563`*^9},ExpressionUUID->"a8f988ad-b9e7-48f7-bda9-\
1c68907cf89c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Psi]", "2"], 
   SuperscriptBox["DH", "2"]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"570a94dd-3d79-4f7f-8da4-6f990b7474e5"]], \
"Subsubsection",
 CellChangeTimes->{{3.8564405347166114`*^9, 
  3.8564405427650137`*^9}},ExpressionUUID->"c1bea700-4b22-4715-a25a-\
3589f70e93c4"],

Cell[BoxData[{
 RowBox[{"dim6WCHq1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "Hq", "\"\<(1)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"5760", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TemplateBox[{
          RowBox[{"mif1", ",", "mif2"}]},
         "KroneckerDeltaSeq"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SubsuperscriptBox["g", "1", "4"]}], "+", 
          RowBox[{"10", " ", 
           SubsuperscriptBox["g", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"6", " ", 
              SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
         ")"}]}], "-", 
       RowBox[{"270", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"2", " ", 
           SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
        SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            SubscriptBox["bY", "d"], "[", 
            RowBox[{"mif2", ",", "fl1"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["Y", "d"], "[", 
            RowBox[{"mif1", ",", "fl1"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{
            SubscriptBox["bY", "u"], "[", 
            RowBox[{"mif2", ",", "fl1"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["Y", "u"], "[", 
            RowBox[{"mif1", ",", "fl1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
   "}"}]}], "\n", 
 RowBox[{"dim6WCHq3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "Hq", "\"\<3\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{
           RowBox[{"mif1", ",", "mif2"}]},
          "KroneckerDeltaSeq"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SubsuperscriptBox["g", "2", "4"]}], "+", 
           RowBox[{"5", " ", 
            SubsuperscriptBox["g", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"2", " ", 
               SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
          ")"}]}], "-", 
        RowBox[{"15", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox["bY", "d"], "[", 
             RowBox[{"mif2", ",", "fl1"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["Y", "d"], "[", 
             RowBox[{"mif1", ",", "fl1"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{
             SubscriptBox["bY", "u"], "[", 
             RowBox[{"mif2", ",", "fl1"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["Y", "u"], "[", 
             RowBox[{"mif1", ",", "fl1"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"960", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WCHu", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "Hu"], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{
           RowBox[{"mif1", ",", "mif2"}]},
          "KroneckerDeltaSeq"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SubsuperscriptBox["g", "1", "4"]}], "+", 
           RowBox[{"10", " ", 
            SubsuperscriptBox["g", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"6", " ", 
               SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
          ")"}]}], "-", 
        RowBox[{"135", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["bY", "u"], "[", 
          RowBox[{"fl1", ",", "mif1"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["Y", "u"], "[", 
          RowBox[{"fl1", ",", "mif2"}], "]"}]}]}], ")"}]}], 
     RowBox[{"1440", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WCHd", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "Hd"], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{
           RowBox[{"mif1", ",", "mif2"}]},
          "KroneckerDeltaSeq"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SubsuperscriptBox["g", "1", "4"]}], "-", 
           RowBox[{"10", " ", 
            SubsuperscriptBox["g", "1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"19", "+", 
              RowBox[{"6", " ", 
               SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
          ")"}]}], "+", 
        RowBox[{"270", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["bY", "d"], "[", 
          RowBox[{"fl1", ",", "mif1"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["Y", "d"], "[", 
          RowBox[{"fl1", ",", "mif2"}], "]"}]}]}], ")"}]}], 
     RowBox[{"2880", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WCHl1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "Hl", "\"\<(1)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1920", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TemplateBox[{
          RowBox[{"mif1", ",", "mif2"}]},
         "KroneckerDeltaSeq"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SubsuperscriptBox["g", "1", "4"]}], "-", 
          RowBox[{"10", " ", 
           SubsuperscriptBox["g", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"6", " ", 
              SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
         ")"}]}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["g", "1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"5", "+", 
                RowBox[{"3", " ", 
                 SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
              RowBox[{
               SubscriptBox["bY", "\[CapitalDelta]"], "[", 
               RowBox[{"fl1", ",", "mif2"}], "]"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
              RowBox[{
               SubscriptBox["bY", "l"], "[", 
               RowBox[{"fl1", ",", "fl3"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["bY", "\[CapitalDelta]"], "[", 
               RowBox[{"fl2", ",", "mif2"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["Y", "l"], "[", 
               RowBox[{"fl2", ",", "fl3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["Y", "\[CapitalDelta]"], "[", 
            RowBox[{"fl1", ",", "mif1"}], "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", 
              SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["bY", "l"], "[", 
               RowBox[{"mif2", ",", "fl1"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["Y", "l"], "[", 
               RowBox[{"mif1", ",", "fl1"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{
               SubscriptBox["bY", "\[CapitalDelta]"], "[", 
               RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["Y", "\[CapitalDelta]"], "[", 
               RowBox[{"fl1", ",", "mif1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCHl3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "Hl", "\"\<(3)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"960", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TemplateBox[{
          RowBox[{"mif1", ",", "mif2"}]},
         "KroneckerDeltaSeq"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SubsuperscriptBox["g", "2", "4"]}], "+", 
          RowBox[{"5", " ", 
           SubsuperscriptBox["g", "2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"2", " ", 
              SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
         ")"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SubsuperscriptBox["g", "2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
              RowBox[{
               SubscriptBox["bY", "\[CapitalDelta]"], "[", 
               RowBox[{"fl1", ",", "mif2"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
              RowBox[{
               SubscriptBox["bY", "l"], "[", 
               RowBox[{"fl1", ",", "fl3"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["bY", "\[CapitalDelta]"], "[", 
               RowBox[{"fl2", ",", "mif2"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["Y", "l"], "[", 
               RowBox[{"fl2", ",", "fl3"}], "]"}]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["Y", "\[CapitalDelta]"], "[", 
            RowBox[{"fl1", ",", "mif1"}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", 
              SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["bY", "l"], "[", 
               RowBox[{"mif2", ",", "fl1"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["Y", "l"], "[", 
               RowBox[{"mif1", ",", "fl1"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{
               SubscriptBox["bY", "\[CapitalDelta]"], "[", 
               RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
              RowBox[{
               SubscriptBox["Y", "\[CapitalDelta]"], "[", 
               RowBox[{"fl1", ",", "mif1"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCHe", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "He"], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"960", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        TemplateBox[{
          RowBox[{"mif1", ",", "mif2"}]},
         "KroneckerDeltaSeq"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SubsuperscriptBox["g", "1", "4"]}], "-", 
          RowBox[{"10", " ", 
           SubsuperscriptBox["g", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"6", " ", 
              SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}]}], 
         ")"}]}], "+", 
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"2", " ", 
              SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
           SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
           RowBox[{
            SubscriptBox["bY", "l"], "[", 
            RowBox[{"fl1", ",", "mif1"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["Y", "l"], "[", 
            RowBox[{"fl1", ",", "mif2"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            SubscriptBox["bY", "l"], "[", 
            RowBox[{"mif4", ",", "mif1"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["bY", "\[CapitalDelta]"], "[", 
            RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["Y", "l"], "[", 
            RowBox[{"mif3", ",", "mif2"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["Y", "\[CapitalDelta]"], "[", 
            RowBox[{"fl1", ",", "mif4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
   "}"}]}]}], "Input",
 CellChangeTimes->{{3.856443801805731*^9, 3.8564438018087225`*^9}, 
   3.8564439036157084`*^9},ExpressionUUID->"ae792f5d-f4c6-4e82-acdc-\
a8f926ccd78a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox["\[Psi]", "2"], 
   SuperscriptBox["H", "3"]}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"712e3c07-dc67-4830-afc7-e0fd115f25b3"]], \
"Subsubsection",
 CellChangeTimes->{{3.8564423395599794`*^9, 
  3.856442351069953*^9}},ExpressionUUID->"0047aa8d-ed56-46fb-8d13-\
fe74e13c8f11"],

Cell[BoxData[{
 RowBox[{"dim6WCuH", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "uH"], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", 
      SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
      RowBox[{
       SubscriptBox["Y", "u"], "[", 
       RowBox[{"mif1", ",", "mif2"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"960", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["g", "2", "4"], "-", 
           RowBox[{"20", " ", 
            SubsuperscriptBox["\[Lambda]", "4", "2"]}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["Y", "u"], "[", 
          RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
        RowBox[{"40", " ", 
         RowBox[{"(", 
          RowBox[{"205", "+", 
           RowBox[{"48", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "4"], " ", 
         RowBox[{
          SubscriptBox["Y", "u"], "[", 
          RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["bY", "d"], "[", 
             RowBox[{"fl2", ",", "fl1"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["Y", "d"], "[", 
             RowBox[{"mif1", ",", "fl1"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["Y", "u"], "[", 
             RowBox[{"fl2", ",", "mif2"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SubsuperscriptBox["g", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"6", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}]}], "-", 
              RowBox[{
               SubsuperscriptBox["g", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"61", "+", 
                 RowBox[{"86", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"144", " ", "\[Lambda]"}], "+", 
                 RowBox[{"96", " ", 
                  SubscriptBox["\[Lambda]", "1"]}], "+", 
                 RowBox[{"12", " ", 
                  SubscriptBox["\[Lambda]", "2"]}], "-", 
                 RowBox[{"39", " ", 
                  SubscriptBox["\[Lambda]", "3"]}], "+", 
                 RowBox[{"70", " ", 
                  SubscriptBox["\[Lambda]", "4"]}], "+", 
                 RowBox[{"12", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", "\[Lambda]"}], "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "1"]}], "+", 
                    SubscriptBox["\[Lambda]", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["\[Lambda]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}], " ", 
            RowBox[{
             SubscriptBox["Y", "u"], "[", 
             RowBox[{"mif1", ",", "mif2"}], "]"}]}], "-", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["bY", "u"], "[", 
                RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "u"], "[", 
                RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "u"], "[", 
                RowBox[{"mif1", ",", "mif3"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SubscriptBox["bY", "d"], "[", 
                   RowBox[{"mif3", ",", "fl1"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "d"], "[", 
                   RowBox[{"mif1", ",", "fl1"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["bY", "u"], "[", 
                   RowBox[{"mif3", ",", "fl1"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "u"], "[", 
                   RowBox[{"mif1", ",", "fl1"}], "]"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["Y", "u"], "[", 
                RowBox[{"mif3", ",", "mif2"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCdH", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "dH"], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", 
      SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
      RowBox[{
       SubscriptBox["Y", "d"], "[", 
       RowBox[{"mif1", ",", "mif2"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"960", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubsuperscriptBox["g", "2", "4"], " ", 
         RowBox[{
          SubscriptBox["Y", "d"], "[", 
          RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         SubsuperscriptBox["g", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"61", "+", 
           RowBox[{"86", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["Y", "d"], "[", 
          RowBox[{"mif1", ",", "mif2"}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
            RowBox[{
             SubscriptBox["Y", "d"], "[", 
             RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"35", "+", 
              RowBox[{"24", " ", 
               SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
            SubscriptBox["\[Lambda]", "4"], " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
            RowBox[{
             SubscriptBox["Y", "d"], "[", 
             RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
           RowBox[{
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SubsuperscriptBox["g", "1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"144", " ", "\[Lambda]"}], "+", 
                    RowBox[{"96", " ", 
                    SubscriptBox["\[Lambda]", "1"]}], "+", 
                    RowBox[{"12", " ", 
                    SubscriptBox["\[Lambda]", "2"]}], "-", 
                    RowBox[{"39", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "-", 
                    RowBox[{"410", " ", 
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"]}], 
                    "+", 
                    RowBox[{"12", " ", 
                    SubscriptBox["L", "\[CapitalDelta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[Lambda]"}], "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "1"]}], "+", 
                    SubscriptBox["\[Lambda]", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Lambda]", "3"]}], "-", 
                    RowBox[{"8", " ", 
                    
                    SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", 
                    "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["Y", "d"], "[", 
                RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["bY", "d"], "[", 
                   RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "d"], "[", 
                   RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "d"], "[", 
                   RowBox[{"mif1", ",", "mif3"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["bY", "d"], "[", 
                   RowBox[{"mif3", ",", "fl1"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "d"], "[", 
                   RowBox[{"mif1", ",", "fl1"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "d"], "[", 
                   RowBox[{"mif3", ",", "mif2"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["bY", "u"], "[", 
                   RowBox[{"mif3", ",", "fl1"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "d"], "[", 
                   RowBox[{"mif3", ",", "mif2"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "u"], "[", 
                   RowBox[{"mif1", ",", "fl1"}], "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"], " ", 
                  RowBox[{
                   SubscriptBox["bY", "u"], "[", 
                   RowBox[{"mif3", ",", "fl1"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "d"], "[", 
                   RowBox[{"mif3", ",", "mif2"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "u"], "[", 
                   RowBox[{"mif1", ",", "fl1"}], "]"}]}], "-", 
                 RowBox[{"8", " ", 
                  RowBox[{
                   SubscriptBox["bY", "u"], "[", 
                   RowBox[{"fl1", ",", "fl2"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "d"], "[", 
                   RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "u"], "[", 
                   RowBox[{"mif1", ",", "fl2"}], "]"}]}], "-", 
                 RowBox[{"8", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"], " ", 
                  RowBox[{
                   SubscriptBox["bY", "u"], "[", 
                   RowBox[{"fl1", ",", "fl2"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "d"], "[", 
                   RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "u"], "[", 
                   RowBox[{"mif1", ",", "fl2"}], "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCeH", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "eH"], "[", 
     RowBox[{"mif1_", ",", "mif2_"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", 
      SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
      RowBox[{
       SubscriptBox["Y", "l"], "[", 
       RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1920", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubsuperscriptBox["g", "2", "4"], " ", 
         RowBox[{
          SubscriptBox["Y", "l"], "[", 
          RowBox[{"mif1", ",", "mif2"}], "]"}]}], "-", 
        RowBox[{"10", " ", 
         SubsuperscriptBox["g", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"61", "+", 
           RowBox[{"86", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["Y", "l"], "[", 
          RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            SubsuperscriptBox["\[Lambda]", "4", "2"], " ", 
            RowBox[{
             SubscriptBox["Y", "l"], "[", 
             RowBox[{"mif1", ",", "mif2"}], "]"}]}], "-", 
           RowBox[{"16", " ", 
            RowBox[{"(", 
             RowBox[{"205", "+", 
              RowBox[{"48", " ", 
               SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "4"], " ", 
            RowBox[{
             SubscriptBox["Y", "l"], "[", 
             RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SubscriptBox["\[Lambda]", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"(", 
                RowBox[{"35", "+", 
                 RowBox[{"24", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
               SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif1", ",", "mif2"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif3", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SubsuperscriptBox["g", "1", "2"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{"5", "+", 
                    RowBox[{"6", " ", 
                    SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}]}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"48", " ", "\[Lambda]"}], "+", 
                    RowBox[{"32", " ", 
                    SubscriptBox["\[Lambda]", "1"]}], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["\[Lambda]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SubscriptBox["L", "\[CapitalDelta]"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", "\[Lambda]"}], "+", 
                    RowBox[{"8", " ", 
                    SubscriptBox["\[Lambda]", "1"]}], "+", 
                    SubscriptBox["\[Lambda]", "2"], "-", 
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}], "-", 
                    RowBox[{"13", " ", 
                    SubscriptBox["\[Lambda]", "3"]}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif1", ",", "mif2"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["bY", "l"], "[", 
                RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif1", ",", "mif3"}], "]"}]}], "+", 
              RowBox[{"4", " ", 
               RowBox[{
                SubscriptBox["bY", "l"], "[", 
                RowBox[{"mif3", ",", "fl1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif1", ",", "fl1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif3", ",", "mif2"}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{
                SubscriptBox["bY", "l"], "[", 
                RowBox[{"mif3", ",", "fl1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif1", ",", "fl1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif3", ",", "mif2"}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "fl2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"fl2", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "fl2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"fl2", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl2", ",", "fl1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"fl2", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}]}], "+", 
              RowBox[{"8", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl2", ",", "fl1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"fl2", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"MIF1", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}]}], "-", 
              RowBox[{"6", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"MIF1", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}]}], "-", 
              RowBox[{"6", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif3", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif3", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               SubscriptBox["\[Lambda]", "3"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif3", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}]}], "-", 
              RowBox[{"4", " ", 
               RowBox[{
                SubscriptBox["bY", "l"], "[", 
                RowBox[{"fl1", ",", "fl3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl2", ",", "mif3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"fl2", ",", "fl3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "l"], "[", 
                RowBox[{"mif3", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SubscriptBox["bY", "l"], "[", 
                   RowBox[{"mif5", ",", "mif4"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                   RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "l"], "[", 
                   RowBox[{"mif1", ",", "mif4"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "l"], "[", 
                   RowBox[{"mif3", ",", "mif2"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{
                   SubscriptBox["bY", "l"], "[", 
                   RowBox[{"mif5", ",", "mif3"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                   RowBox[{"fl1", ",", "mif4"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "l"], "[", 
                   RowBox[{"mif1", ",", "mif3"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "l"], "[", 
                   RowBox[{"mif4", ",", "mif2"}], "]"}]}]}], ")"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif5"}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
        ")"}]}]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.856443928239401*^9, 3.8564439360987196`*^9}, 
   3.856443967223998*^9},ExpressionUUID->"2b7772a8-72ee-4979-a950-\
6bc086537b73"]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-quark", "Subsubsection",
 CellChangeTimes->{{3.856442500467269*^9, 3.8564425032215796`*^9}, {
  3.856444002917125*^9, 
  3.8564440298324924`*^9}},ExpressionUUID->"a93b68d7-bd83-4f08-986b-\
7db306894971"],

Cell[BoxData[{
 RowBox[{"dim6WCqq1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "qq", "\"\<(1)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"], " ", 
       SubsuperscriptBox["g", "1", "4"]}], 
      RowBox[{"11520", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCqq3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "qq", "\"\<(3)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"], " ", 
       SubsuperscriptBox["g", "2", "4"]}], 
      RowBox[{"1920", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCuu", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "uu"], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"], " ", 
       SubsuperscriptBox["g", "1", "4"]}], 
      RowBox[{"720", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCdd", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "dd"], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"], " ", 
       SubsuperscriptBox["g", "1", "4"]}], 
      RowBox[{"2880", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCud1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "ud", "\"\<(1)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      TemplateBox[{
        RowBox[{"mif1", ",", "mif2"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mif3", ",", "mif4"}]},
       "KroneckerDeltaSeq"], " ", 
      SubsuperscriptBox["g", "1", "4"]}], 
     RowBox[{"720", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WCqu1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "qu", "\"\<(1)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          TemplateBox[{
            RowBox[{"mif1", ",", "mif2"}]},
           "KroneckerDeltaSeq"], " ", 
          TemplateBox[{
            RowBox[{"mif3", ",", "mif4"}]},
           "KroneckerDeltaSeq"], " ", 
          SubsuperscriptBox["g", "1", "4"]}], "+", 
         RowBox[{"30", " ", 
          SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
          RowBox[{
           SubscriptBox["bY", "u"], "[", 
           RowBox[{"mif2", ",", "mif3"}], "]"}], " ", 
          RowBox[{
           SubscriptBox["Y", "u"], "[", 
           RowBox[{"mif1", ",", "mif4"}], "]"}]}]}], ")"}]}], 
      RowBox[{"1440", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCqu8", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "qu", "\"\<(8)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
       RowBox[{
        SubscriptBox["bY", "u"], "[", 
        RowBox[{"mif2", ",", "mif3"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["Y", "u"], "[", 
        RowBox[{"mif1", ",", "mif4"}], "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCqd1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "qd", "\"\<(1)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         TemplateBox[{
           RowBox[{"mif1", ",", "mif2"}]},
          "KroneckerDeltaSeq"], " ", 
         TemplateBox[{
           RowBox[{"mif3", ",", "mif4"}]},
          "KroneckerDeltaSeq"], " ", 
         SubsuperscriptBox["g", "1", "4"]}], "-", 
        RowBox[{"60", " ", 
         SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
         RowBox[{
          SubscriptBox["bY", "d"], "[", 
          RowBox[{"mif2", ",", "mif3"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["Y", "d"], "[", 
          RowBox[{"mif1", ",", "mif4"}], "]"}]}]}], ")"}]}], 
     RowBox[{"2880", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WCqd8", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "qd", "\"\<(8)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
       RowBox[{
        SubscriptBox["bY", "d"], "[", 
        RowBox[{"mif2", ",", "mif3"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["Y", "d"], "[", 
        RowBox[{"mif1", ",", "mif4"}], "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCquqd1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "quqd", "\"\<(1)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
      RowBox[{
       SubscriptBox["Y", "d"], "[", 
       RowBox[{"mif3", ",", "mif4"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["Y", "u"], "[", 
       RowBox[{"mif1", ",", "mif2"}], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.856444024291724*^9, 
  3.8564441066004486`*^9}},ExpressionUUID->"020b8852-1fee-40cd-8fa0-\
e889f9ba9a58"]
}, Closed]],

Cell[CellGroupData[{

Cell["Four-lepton", "Subsubsection",
 CellChangeTimes->{{3.8564428256660357`*^9, 
  3.8564428292358437`*^9}},ExpressionUUID->"466ef81a-8c77-406a-9662-\
8b17f5a2278a"],

Cell[BoxData[{
 RowBox[{"dim6WCll", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "ll"], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{
      FractionBox["1", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["bY", "\[CapitalDelta]"], "[", 
          RowBox[{"mif4", ",", "mif2"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["Y", "\[CapitalDelta]"], "[", 
          RowBox[{"mif1", ",", "mif3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{
          SubscriptBox["bY", "\[CapitalDelta]"], "[", 
          RowBox[{"mif2", ",", "mif4"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["Y", "\[CapitalDelta]"], "[", 
          RowBox[{"mif3", ",", "mif1"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"15360", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", 
         TemplateBox[{
           RowBox[{"mif1", ",", "mif4"}]},
          "KroneckerDeltaSeq"], " ", 
         SubsuperscriptBox["g", "2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            TemplateBox[{
              RowBox[{"mif2", ",", "mif3"}]},
             "KroneckerDeltaSeq"], " ", 
            SubsuperscriptBox["g", "2", "2"]}], "-", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["bY", "\[CapitalDelta]"], "[", 
             RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["Y", "\[CapitalDelta]"], "[", 
             RowBox[{"fl1", ",", "mif3"}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         TemplateBox[{
           RowBox[{"mif1", ",", "mif2"}]},
          "KroneckerDeltaSeq"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            TemplateBox[{
              RowBox[{"mif3", ",", "mif4"}]},
             "KroneckerDeltaSeq"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SubsuperscriptBox["g", "1", "4"]}], "-", 
              RowBox[{"2", " ", 
               SubsuperscriptBox["g", "2", "4"]}]}], ")"}]}], "+", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubsuperscriptBox["g", "2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SubscriptBox["L", "\[CapitalDelta]"]}], ")"}]}], "-", 
              RowBox[{
               SubsuperscriptBox["g", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"3", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{
             SubscriptBox["bY", "\[CapitalDelta]"], "[", 
             RowBox[{"fl1", ",", "mif4"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["Y", "\[CapitalDelta]"], "[", 
             RowBox[{"fl1", ",", "mif3"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            TemplateBox[{
              RowBox[{"mif3", ",", "mif4"}]},
             "KroneckerDeltaSeq"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", 
                SubsuperscriptBox["g", "2", "2"]}], " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 SubscriptBox["L", "\[CapitalDelta]"]}], ")"}]}], "+", 
              RowBox[{
               SubsuperscriptBox["g", "1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"5", "+", 
                 RowBox[{"3", " ", 
                  SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{
             SubscriptBox["bY", "\[CapitalDelta]"], "[", 
             RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["Y", "\[CapitalDelta]"], "[", 
             RowBox[{"fl1", ",", "mif1"}], "]"}]}], "+", 
           RowBox[{"16", " ", 
            TemplateBox[{
              RowBox[{"mif2", ",", "mif3"}]},
             "KroneckerDeltaSeq"], " ", 
            SubsuperscriptBox["g", "2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
            RowBox[{
             SubscriptBox["bY", "\[CapitalDelta]"], "[", 
             RowBox[{"fl1", ",", "mif4"}], "]"}], " ", 
            RowBox[{
             SubscriptBox["Y", "\[CapitalDelta]"], "[", 
             RowBox[{"fl1", ",", "mif1"}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl2", ",", "mif2"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                   RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                   RowBox[{"fl2", ",", "mif1"}], "]"}]}], "+", 
                 RowBox[{"8", " ", 
                  RowBox[{
                   SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                   RowBox[{"fl1", ",", "mif1"}], "]"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                   RowBox[{"fl2", ",", "mif3"}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif4", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif1", ",", "MIF1"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif4", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif1", ",", "MIF1"}], "]"}]}], "-", 
              RowBox[{"12", " ", 
               SubsuperscriptBox["g", "2", "2"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif4", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif1", ",", "mif3"}], "]"}]}], "-", 
              RowBox[{"64", " ", 
               SubscriptBox["\[Lambda]", "1"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif4", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif1", ",", "mif3"}], "]"}]}], "-", 
              RowBox[{"64", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               SubscriptBox["\[Lambda]", "1"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif4", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif1", ",", "mif3"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               SubscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif4", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif1", ",", "mif3"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               SubscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif4", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif1", ",", "mif3"}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"MIF1", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif1", ",", "mif3"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"MIF1", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif1", ",", "mif3"}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif2", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"MIF1", ",", "mif1"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif2", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"MIF1", ",", "mif1"}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif4", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"MIF1", ",", "mif3"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif4", ",", "mif2"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"MIF1", ",", "mif3"}], "]"}]}], "-", 
              RowBox[{"12", " ", 
               SubsuperscriptBox["g", "2", "2"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif2", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif3", ",", "mif1"}], "]"}]}], "-", 
              RowBox[{"64", " ", 
               SubscriptBox["\[Lambda]", "1"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif2", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif3", ",", "mif1"}], "]"}]}], "-", 
              RowBox[{"64", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               SubscriptBox["\[Lambda]", "1"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif2", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif3", ",", "mif1"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               SubscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif2", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif3", ",", "mif1"}], "]"}]}], "-", 
              RowBox[{"8", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               SubscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif2", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif3", ",", "mif1"}], "]"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif2", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif3", ",", "mif1"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif2", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif3", ",", "mif1"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{
                   SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                   RowBox[{"fl2", ",", "mif4"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    RowBox[{
                    SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                    RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
                    RowBox[{
                    SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                    RowBox[{"fl2", ",", "mif1"}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{
                    SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                    RowBox[{"fl1", ",", "mif1"}], "]"}], " ", 
                    RowBox[{
                    SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                    RowBox[{"fl2", ",", "mif3"}], "]"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", 
                    SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
                  RowBox[{
                   SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                   RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                    RowBox[{"mif4", ",", "MIF1"}], "]"}], " ", 
                    RowBox[{
                    SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                    RowBox[{"mif1", ",", "mif3"}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                    RowBox[{"MIF1", ",", "mif4"}], "]"}], " ", 
                    RowBox[{
                    SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                    RowBox[{"mif3", ",", "mif1"}], "]"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"3", " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif2", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif3", ",", "MIF1"}], "]"}]}], "+", 
              RowBox[{"6", " ", 
               SubscriptBox["L", "\[CapitalDelta]"], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "MIF1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["bY", "\[CapitalDelta]"], "[", 
                RowBox[{"mif2", ",", "mif4"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"fl1", ",", "mif1"}], "]"}], " ", 
               RowBox[{
                SubscriptBox["Y", "\[CapitalDelta]"], "[", 
                RowBox[{"mif3", ",", "MIF1"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCle", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "le"], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"1920", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "onelooporder", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", 
        TemplateBox[{
          RowBox[{"mif1", ",", "mif2"}]},
         "KroneckerDeltaSeq"], " ", 
        TemplateBox[{
          RowBox[{"mif3", ",", "mif4"}]},
         "KroneckerDeltaSeq"], " ", 
        SubsuperscriptBox["g", "1", "4"]}], "-", 
       RowBox[{"120", " ", 
        SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
        RowBox[{
         SubscriptBox["bY", "l"], "[", 
         RowBox[{"mif2", ",", "mif3"}], "]"}], " ", 
        RowBox[{
         SubscriptBox["Y", "l"], "[", 
         RowBox[{"mif1", ",", "mif4"}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           TemplateBox[{
             RowBox[{"mif3", ",", "mif4"}]},
            "KroneckerDeltaSeq"], " ", 
           SubsuperscriptBox["g", "1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", 
              SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["bY", "\[CapitalDelta]"], "[", 
            RowBox[{"fl1", ",", "mif2"}], "]"}]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", 
              SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
           RowBox[{
            SubscriptBox["bY", "l"], "[", 
            RowBox[{"fl1", ",", "mif3"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["bY", "\[CapitalDelta]"], "[", 
            RowBox[{"fl2", ",", "mif2"}], "]"}], " ", 
           RowBox[{
            SubscriptBox["Y", "l"], "[", 
            RowBox[{"fl2", ",", "mif4"}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         SubscriptBox["Y", "\[CapitalDelta]"], "[", 
         RowBox[{"fl1", ",", "mif1"}], "]"}]}]}], ")"}]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WCee", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "ee"], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"], " ", 
       SubsuperscriptBox["g", "1", "4"]}], 
      RowBox[{"320", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8564441267552195`*^9, 3.8564441310996404`*^9}, 
   3.856444173497631*^9},ExpressionUUID->"d5482d9b-edd8-496a-a8ad-\
013c4f2ca38b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Semileptonic", "Subsubsection",
 CellChangeTimes->{{3.8564430121873302`*^9, 
  3.856443016845295*^9}},ExpressionUUID->"a8f8fe84-2a24-469d-80eb-\
ba84a683178d"],

Cell[BoxData[{
 RowBox[{"dim6WClq1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "lq", "\"\<(1)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      TemplateBox[{
        RowBox[{"mif3", ",", "mif4"}]},
       "KroneckerDeltaSeq"], " ", 
      SubsuperscriptBox["g", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         TemplateBox[{
           RowBox[{"mif1", ",", "mif2"}]},
          "KroneckerDeltaSeq"], " ", 
         SubsuperscriptBox["g", "1", "2"]}], "-", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["bY", "\[CapitalDelta]"], "[", 
          RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["Y", "\[CapitalDelta]"], "[", 
          RowBox[{"fl1", ",", "mif1"}], "]"}]}]}], ")"}]}], 
     RowBox[{"5760", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WClq3", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "lq", "\"\<(3)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      TemplateBox[{
        RowBox[{"mif3", ",", "mif4"}]},
       "KroneckerDeltaSeq"], " ", 
      SubsuperscriptBox["g", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          TemplateBox[{
            RowBox[{"mif1", ",", "mif2"}]},
           "KroneckerDeltaSeq"]}], " ", 
         SubsuperscriptBox["g", "2", "2"]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           SubscriptBox["L", "\[CapitalDelta]"]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["bY", "\[CapitalDelta]"], "[", 
          RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["Y", "\[CapitalDelta]"], "[", 
          RowBox[{"fl1", ",", "mif1"}], "]"}]}]}], ")"}]}], 
     RowBox[{"960", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WCeu", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "eu"], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      TemplateBox[{
        RowBox[{"mif1", ",", "mif2"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mif3", ",", "mif4"}]},
       "KroneckerDeltaSeq"], " ", 
      SubsuperscriptBox["g", "1", "4"]}], 
     RowBox[{"240", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WCed", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "ed"], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       TemplateBox[{
         RowBox[{"mif1", ",", "mif2"}]},
        "KroneckerDeltaSeq"], " ", 
       TemplateBox[{
         RowBox[{"mif3", ",", "mif4"}]},
        "KroneckerDeltaSeq"], " ", 
       SubsuperscriptBox["g", "1", "4"]}], 
      RowBox[{"480", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], "\n", 
 RowBox[{"dim6WClqe", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "qe"], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      TemplateBox[{
        RowBox[{"mif1", ",", "mif2"}]},
       "KroneckerDeltaSeq"], " ", 
      TemplateBox[{
        RowBox[{"mif3", ",", "mif4"}]},
       "KroneckerDeltaSeq"], " ", 
      SubsuperscriptBox["g", "1", "4"]}], 
     RowBox[{"960", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WClu", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "lu"], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      TemplateBox[{
        RowBox[{"mif3", ",", "mif4"}]},
       "KroneckerDeltaSeq"], " ", 
      SubsuperscriptBox["g", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         TemplateBox[{
           RowBox[{"mif1", ",", "mif2"}]},
          "KroneckerDeltaSeq"], " ", 
         SubsuperscriptBox["g", "1", "2"]}], "-", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["bY", "\[CapitalDelta]"], "[", 
          RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["Y", "\[CapitalDelta]"], "[", 
          RowBox[{"fl1", ",", "mif1"}], "]"}]}]}], ")"}]}], 
     RowBox[{"1440", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WCld", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "ld"], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      TemplateBox[{
        RowBox[{"mif3", ",", "mif4"}]},
       "KroneckerDeltaSeq"], " ", 
      SubsuperscriptBox["g", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         TemplateBox[{
           RowBox[{"mif1", ",", "mif2"}]},
          "KroneckerDeltaSeq"], " ", 
         SubsuperscriptBox["g", "1", "2"]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", 
            SubscriptBox["L", "\[CapitalDelta]"]}]}], ")"}], " ", 
         RowBox[{
          SubscriptBox["bY", "\[CapitalDelta]"], "[", 
          RowBox[{"fl1", ",", "mif2"}], "]"}], " ", 
         RowBox[{
          SubscriptBox["Y", "\[CapitalDelta]"], "[", 
          RowBox[{"fl1", ",", "mif1"}], "]"}]}]}], ")"}]}], 
     RowBox[{"2880", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WCledq", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["WC", "ledq"], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    FractionBox[
     RowBox[{"onelooporder", " ", 
      SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
      RowBox[{
       SubscriptBox["bY", "d"], "[", 
       RowBox[{"mif4", ",", "mif3"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["Y", "l"], "[", 
       RowBox[{"mif1", ",", "mif2"}], "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "}"}]}], "\n", 
 RowBox[{"dim6WClequ1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubsuperscriptBox["WC", "lequ", "\"\<(1)\>\""], "[", 
     RowBox[{"mif1_", ",", "mif2_", ",", "mif3_", ",", "mif4_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"onelooporder", " ", 
       SubsuperscriptBox["\[Lambda]", "\[CapitalDelta]", "2"], " ", 
       RowBox[{
        SubscriptBox["Y", "l"], "[", 
        RowBox[{"mif1", ",", "mif2"}], "]"}], " ", 
       RowBox[{
        SubscriptBox["Y", "u"], "[", 
        RowBox[{"mif3", ",", "mif4"}], "]"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.8564430270974874`*^9, 3.8564430520033245`*^9}, 
   3.8564431434110155`*^9, {3.856444205994225*^9, 
   3.8564442650517855`*^9}},ExpressionUUID->"4ca5ae39-93b0-4e1f-9ba3-\
ba5e94fb6be1"]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1016.25, 617.625},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.2 for Microsoft Windows (64-bit) (2021\:5e742\:67085\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"42dbe09a-5e2c-4589-a9bd-beea7c7c704d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 210, 4, 67, "Section",ExpressionUUID->"dc7d033e-003b-4713-abf3-051609d918fd"],
Cell[793, 28, 2676, 61, 166, "Input",ExpressionUUID->"15b5ffee-8341-4a12-bdd2-26ee0d859eeb"],
Cell[CellGroupData[{
Cell[3494, 93, 162, 3, 54, "Subsection",ExpressionUUID->"cab53053-a054-4489-83ea-caad6d6f4566"],
Cell[CellGroupData[{
Cell[3681, 100, 243, 4, 45, "Subsubsection",ExpressionUUID->"5f8e5f0c-e216-40a5-8109-a7a13f44a7ad"],
Cell[3927, 106, 983, 26, 49, "Input",ExpressionUUID->"fe06ffc5-b05a-4e9f-99df-e87564be57b7"]
}, Closed]],
Cell[CellGroupData[{
Cell[4947, 137, 291, 7, 36, "Subsubsection",ExpressionUUID->"4d2db7c4-3f3c-42fe-b4b1-166343093474"],
Cell[5241, 146, 1648, 43, 54, "Input",ExpressionUUID->"5632b960-d8a4-4cf4-8918-772376796cc8"]
}, Closed]],
Cell[CellGroupData[{
Cell[6926, 194, 164, 3, 37, "Subsubsection",ExpressionUUID->"68133b55-4bbd-402c-868c-54691130f4f2"],
Cell[7093, 199, 6176, 145, 281, "Input",ExpressionUUID->"c60ba959-0b5b-405d-8711-40cd502acbdc"]
}, Closed]],
Cell[CellGroupData[{
Cell[13306, 349, 454, 10, 38, "Subsubsection",ExpressionUUID->"30d86504-cd30-41f5-800f-c44550c1fc44"],
Cell[13763, 361, 3936, 106, 220, "Input",ExpressionUUID->"94761648-b891-489e-8d0b-eab4381b65b5"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[17748, 473, 246, 4, 38, "Subsection",ExpressionUUID->"b0fa7098-871b-4a99-bd56-053a80558011"],
Cell[17997, 479, 3850, 101, 166, "Input",ExpressionUUID->"4bdb1294-3afd-4301-911a-28d978fb1645"]
}, Closed]],
Cell[CellGroupData[{
Cell[21884, 585, 294, 4, 38, "Subsection",ExpressionUUID->"f41626b6-6954-4786-8b5e-10217c84b8fb"],
Cell[CellGroupData[{
Cell[22203, 593, 321, 8, 44, "Subsubsection",ExpressionUUID->"413db608-2985-4f7c-b8e1-01e031fdd8e5"],
Cell[22527, 603, 418, 12, 49, InheritFromParent,ExpressionUUID->"91848763-a541-4c78-843c-a92a4239a6f0"]
}, Closed]],
Cell[CellGroupData[{
Cell[22982, 620, 367, 10, 36, "Subsubsection",ExpressionUUID->"bc7dd92c-8330-4d34-988b-c1298f1b6355"],
Cell[23352, 632, 1627, 47, 143, InheritFromParent,ExpressionUUID->"c3347075-a980-472a-8438-37a6c3ef7a22"]
}, Closed]],
Cell[CellGroupData[{
Cell[25016, 684, 365, 10, 36, "Subsubsection",ExpressionUUID->"6d9dbd0d-60c8-4f3e-818a-3d16d567149d"],
Cell[25384, 696, 6120, 150, 282, InheritFromParent,ExpressionUUID->"e42e23df-8650-492a-9a13-24350ee89bc5"]
}, Closed]],
Cell[CellGroupData[{
Cell[31541, 851, 323, 8, 36, "Subsubsection",ExpressionUUID->"04f60d02-a5c5-4f53-959a-4ed69777a7c9"],
Cell[31867, 861, 9143, 219, 224, "Input",ExpressionUUID->"50d59443-dc3e-417f-9fc1-9a31a2b52076"]
}, Closed]],
Cell[CellGroupData[{
Cell[41047, 1085, 348, 9, 36, "Subsubsection",ExpressionUUID->"a963d496-1162-4dc7-8d12-8bce3a104934"],
Cell[41398, 1096, 1536, 44, 87, InheritFromParent,ExpressionUUID->"a8f988ad-b9e7-48f7-bda9-1c68907cf89c"]
}, Closed]],
Cell[CellGroupData[{
Cell[42971, 1145, 373, 10, 36, "Subsubsection",ExpressionUUID->"c1bea700-4b22-4715-a25a-3589f70e93c4"],
Cell[43347, 1157, 14692, 406, 768, InheritFromParent,ExpressionUUID->"ae792f5d-f4c6-4e82-acdc-a8f926ccd78a"]
}, Closed]],
Cell[CellGroupData[{
Cell[58076, 1568, 370, 10, 36, "Subsubsection",ExpressionUUID->"0047aa8d-ed56-46fb-8d13-fe74e13c8f11"],
Cell[58449, 1580, 25302, 601, 827, InheritFromParent,ExpressionUUID->"2b7772a8-72ee-4979-a950-6bc086537b73"]
}, Closed]],
Cell[CellGroupData[{
Cell[83788, 2186, 214, 4, 37, "Subsubsection",ExpressionUUID->"a93b68d7-bd83-4f08-986b-7db306894971"],
Cell[84005, 2192, 7114, 212, 448, "Input",ExpressionUUID->"020b8852-1fee-40cd-8fa0-e889f9ba9a58"]
}, Closed]],
Cell[CellGroupData[{
Cell[91156, 2409, 166, 3, 37, "Subsubsection",ExpressionUUID->"466ef81a-8c77-406a-9662-8b17f5a2278a"],
Cell[91325, 2414, 23173, 542, 670, "Input",ExpressionUUID->"d5482d9b-edd8-496a-a8ad-013c4f2ca38b"]
}, Closed]],
Cell[CellGroupData[{
Cell[114535, 2961, 165, 3, 37, "Subsubsection",ExpressionUUID->"a8f8fe84-2a24-469d-80eb-ba84a683178d"],
Cell[114703, 2966, 7759, 229, 429, "Input",ExpressionUUID->"4ca5ae39-93b0-4e1f-9ba3-ba5e94fb6be1"]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)


